T-GRAB: A Synthetic Diagnostic Benchmark for Learning on Temporal Graphs

Dynamic graph learning methods have recently emerged as powerful tools for modelling relational data evolving through time. However, despite extensive benchmarking efforts, it remains unclear whether current Temporal Graph Neural Networks (TGNNs) effectively capture core temporal patterns such as periodicity, cause-and-effect, and long-range dependencies. In this work, we introduce the Temporal Graph Reasoning Benchmark (T-GRAB), a comprehensive set of synthetic tasks designed to systematically probe the capabilities of TGNNs to reason across time. T-GRAB provides controlled, interpretable tasks that isolate key temporal skills: counting/memorizing periodic repetitions, inferring delayed causal effects, and capturing long-range dependencies over both spatial and temporal dimensions. We evaluate 11 temporal graph learning methods on these tasks, revealing fundamental shortcomings in their ability to generalize temporal patterns. Our findings offer actionable insights into the limitations of current models, highlight challenges hidden by traditional real-world benchmarks, and motivate the development of architectures with stronger temporal reasoning abilities. The code for T-GRAB can be found at: https://github.com/alirezadizaji/T-GRAB.

==> figs/script.sh <==
#!/bin/bash
#
# rename_files.sh
#
# This script recursively finds files and directories with names containing
# parentheses '()', commas ',', dollar signs '$', and spaces ' ', and renames
# them to be compliant with services like arXiv.
#
# It performs the following replacements:
#   '('  -> '_'
#   ')'  -> '_'
#   ', ' -> '_'
#   ','  -> '_'
#   '$'  -> '_'
#   ' '  -> '_'
#
# IMPORTANT:
# ALWAYS back up your project before running this script.
# Run this script from the root directory of your LaTeX project.

echo "Starting file and directory renaming process..."
echo "Please ensure you have a backup of your project."

# Use 'find' with '-depth' to process contents of directories before the
# directory itself. This prevents 'find' from getting lost when a
# directory is renamed. We search for any path containing '(', ')', ',', '$', or ' '.
find . -depth -name "*(*" -o -name "*)*" -o -name "*,*" -o -name "*\$*" -o -name "* *" | while IFS= read -r path; do
  # The base path (directory part)
  dir=$(dirname "$path")
  # The file/directory name itself
  old_name=$(basename "$path")

  # Create the new name by replacing the problematic characters using sed.
  new_name=$(echo "$old_name" | sed -e 's/(/_/g' -e 's/)/_/g' -e 's/, /_/g' -e 's/,/_/g' -e 's/\$/_/g' -e 's/ /_/g')

  # Check if the name has actually changed to avoid unnecessary 'mv' calls.
  if [ "$old_name" != "$new_name" ]; then
    # Construct the full new path
    new_path="$dir/$new_name"
    echo "Renaming '$path' to '$new_path'"
    # Rename the file/directory
    mv -- "$path" "$new_path"
  fi
done

echo "Renaming process complete."

